Status of ILD new 250 GeV common MC sample production

We are producing high statistics 250 GeV common MC samples for the ILD physics study using the latest generator, simulation, and reconstruction packages. In the production, we utilize ILCDirac distributed computing environment. The estimated resource requirements, the current status and prospects of the production are presented.

==> compile.sh <==
#!/bin/bash

unset texFiles

# treat command line options
for arg in $@; do
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    echo "Usage:"
    echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
    echo "Options:"
    echo "  -h  --help    Shows this help"
    echo "If no file name is provided builds all available tex files."
    return
  else
    texFiles="$texFiles $arg"
  fi
done

if [ -z $texFiles ]; then
  texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=bibtex

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
  return
fi
if ! hash $bibCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
  return
fi

# compile all tex files
for texFile in $texFiles; do
  if [ -f $texFile ]; then
    $latexCompiler $texFile
    $bibCompiler ${texFile%%.tex}
    $latexCompiler $texFile
    $latexCompiler $texFile
  else
    echo "ERROR: \"$texFile\" does not exist!"
  fi
done

rm *.out *.blg *.log *.spl *.aux *~ *.run.xml *-blx.bib
rm *.bbl

